On the number of Waring decompositions for a generic polynomial vector

We prove that a general polynomial vector $(f_1, f_2, f_3)$ in three homogeneous variables of degrees $(3,3,4)$ has a unique Waring decomposition of rank 7. This is the first new case we are aware, and likely the last one, after five examples known since 19th century and the binary case. We prove that there are no identifiable cases among pairs $(f_1, f_2)$ in three homogeneous variables of degree $(a, a+1)$, unless $a=2$, and we give a lower bound on the number of decompositions. The new example was discovered with Numerical Algebraic Geometry, while its proof needs Nonabelian Apolarity.

==> anc/simultwaring.m2 <==
---file which computes the seven summands for the vector (f1, f2, f3)
----with f1, f2 ternary cubics, f3 ternary quartic
KK=ZZ/31991
R=KK[x_0..x_2]
rd=matrix{{0,x_2,-x_1},{-x_2,0,x_0},{x_1,-x_0,0}}
x1=basis(1,R), x2=basis(2,R)
----first choice: three random polynomials
f1=random(3,R),f2=random(3,R) , f3=random(4,R)
---second choice, in alternative: seven random linear forms
for i from 0 to 6 do l_i=random(1,R)
f1=sum(7,i->random(KK)*(l_i)^3), f2=sum(7,i->random(KK)*(l_i)^3), f3=sum(7,i->random(KK)*(l_i)^4)
------------compute the matrix of contraction map
m=diff(transpose x2,diff(rd,f1))|diff(transpose x2,diff(rd,f2))|
diff(transpose x2,diff(x1,diff(rd,f3)))
rank m
kk=gens kernel transpose m
----compute base locus I of the kernel
mm=(x2**id_(R^{3:0}))*kk
I=minors(2,(mm_{0})|(transpose (x1)))
for i from 1 to 3 do I=I+minors(2,(mm_{i})|(transpose (x1)))
codim I, degree I
---I gives the seven points, corresponding to the base locus of the kernel.
---with the second choice it is possible to recover rationally the seven linear forms
decompose I


